Reading Multiple Regression from an Ellipsoid Inscribed in the Unit Hypercube

Consider the linear regression of a response $Y$ on explanatory variables $X_1,\dots,X_p$ with a positive definite joint correlation matrix. Let $\mathbf{R}$ be the correlation matrix of the explanatory variables and $\mathbf{r}$ the vector of their correlations with $Y$. The ellipsoid $E=\{\mathbf{x} : \mathbf{x}^{\top}\mathbf{R}^{-1}\mathbf{x}=1\}$ is inscribed in the cube $[-1,1]^p$ and touches the face $x_j=1$ at $T_j$, the $j$th column of $\mathbf{R}$. The point $P=\mathbf{r}$ lies inside $E$, and three kinds of regression quantities are read off this diagram by elementary geometric constructions. The multiple correlation is $|OP|/|OP'|$, where $O$ is the origin and $P'$ is the point where the ray from $O$ through $P$ meets $E$ (for $P\ne O$). The standardized regression coefficients are the coordinates of $P$ in the basis $T_1,\dots,T_p$. The partial correlation between $X_i$ and $Y$ given the other explanatory variables is the position of $P$ on the chord of $E$ through $P$ parallel to the $x_i$-axis, on a linear scale from $-1$ to $1$ increasing with $x_i$; furthermore, the parallel chord through the origin has half-length $1/\sqrt{\mathrm{VIF}_i}$. Examples illustrate sign reversal and standardized coefficients outside the interval $[-1,1]$.

==> anc/README.txt <==
Supplementary code and data for
"Reading Multiple Regression from an Ellipsoid Inscribed in the Unit Hypercube"

Requirements: R (version 4.0 or later); base R only, no packages. The figures are
written with cairo_pdf(), which is available in standard R builds (capabilities("cairo")).

central_league_1954to2003.csv
    The data of Example 16 (league standings): final rank, games, runs scored and runs
    allowed of the six teams of Japan's Central League in each of the 50 seasons
    1954-2003 (300 rows), transcribed by the author from Nihon Puro Yakyu Kiroku
    Daihyakka 2004 (The Official Baseball Encyclopedia 2004). Columns and notes are
    described in README_data.txt.

compute_correlations.R
    Checks the data file (300 rows, six teams per season, season totals of runs scored
    and runs allowed equal), selects the 31 seasons in which every team played 130 games
    (186 observations) and prints the Pearson correlations of Example 16:
    rho_1 = -0.4180, rho_2 = 0.4724, rho_12 = 0.4232, rounded in the paper to
    -0.418, 0.472, 0.423. It also prints, for comparison, the correlations over all
    50 seasons.
    Run:  Rscript compute_correlations.R   (instantaneous)

make_figures.R
    Reproduces Figures 1-4 of the paper (fig1_config.pdf ... fig4_wedge.pdf). Figures 1-3
    use the three rounded correlations of Example 16, rho_12 = 0.423, rho_1 = -0.418,
    rho_2 = 0.472, set at the top of the script (r12 and P); Figure 4 uses the artificial
    configuration of Example 17, rho_12 = 0.8, (rho_1, rho_2) = (0.7, 0.2) (r12_4 and P4).
    Run:  Rscript make_figures.R        (a few seconds; writes the four PDF files)

verify_theorems.R
    (1) Numerical check of Lemma 7, Theorems 9, 10 and 12 and Proposition 15(b),(a) against the
        classical formulas (F1)-(F3): 200 random positive definite correlation matrices
        for each p in {2, 3, 4, 6, 10}, agreement to 1e-8 (Section B of the supplement
        is a shortened version of this script).
    (2) Prints the entries of the table in Example 16 (multiple correlation 0.829,
        standardized coefficients -0.752 and 0.790, partial correlations -0.773 and
        0.788, half-chord 0.906) computed by the geometric readings.
    Run:  Rscript verify_theorems.R     (about 6 seconds)


==> anc/README_data.txt <==
Data for Example 16 of
"Reading Multiple Regression from an Ellipsoid Inscribed in the Unit Hypercube"
(T. Shimono, shimono@ism.ac.jp)

central_league_1954to2003.csv
    Season records of the six teams of Japan's Central League, 1954-2003
    (50 seasons x 6 teams = 300 rows, one row per team and season; UTF-8, comma-separated).
    Columns
      year            season (1954-2003)
      rank            final standing in the league, 1 = champion; ties are recorded as
                      in the source (both teams get the same rank; see notes)
      team            team name, romanized (see the list below)
      team_ja         team name as printed in the source (Japanese)
      games           games played in the season
      runs_scored     runs scored in the season
      runs_allowed    runs allowed in the season
      season_all_130  TRUE when every one of the six teams played exactly 130 games in that
                      season; the paper uses the 31 seasons with this flag (186 rows)

    Source. Nippon Professional Baseball Organization (ed.), Nihon Puro Yakyu Kiroku
    Daihyakka 2004 (The Official Baseball Encyclopedia 2004), 4th ed., 2004 (in Japanese;
    distributed by Baseball Magazine Sha), ISBN 4-583-03804-6. For each season, "rank" and
    "games" were taken from the team standings table, "runs_scored" from the team batting
    table and "runs_allowed" from the team pitching table of that season, matched by team
    name. The values were transcribed by the author and checked against photographs of the
    pages; in every season the sum of runs_scored over the six teams equals the sum of
    runs_allowed (all games are within the league), which compute_correlations.R verifies.

    Notes.
    - Ties in the standings: 1959 (two teams ranked 2nd), 1966 (5th), 1992 (2nd),
      1994 (4th), 2003 (3rd). Within the 31 seasons of the paper, 1959 and 1994.
    - 2001: the source states that the standings were decided by number of wins.
    - Team names in "team": Chunichi, Kyojin (Yomiuri Giants), Hanshin, Hiroshima,
      Kokutetsu (1954-1964), Sankei (1965-1968), Atoms (1969), Yakult (1970-2003),
      Yosho (1954), Taiyo (1955-1992), Yokohama (1993-2003). A team is identified by its
      name in each season; renamed teams are not linked across seasons in the file.

compute_correlations.R
    Base R only. Reads the csv, runs the consistency checks described above, selects the
    seasons with season_all_130 = TRUE and prints the Pearson correlations of Example 16:
      rho_1  = cor(runs scored,  rank) = -0.4180
      rho_2  = cor(runs allowed, rank) =  0.4724
      rho_12 = cor(runs scored,  runs allowed) = 0.4232
    rounded to three decimals in the paper (-0.418, 0.472, 0.423). For comparison it also
    prints the correlations over all 50 seasons.
    Run:  Rscript compute_correlations.R


==> anc/central_league_1954to2003.csv <==
year,rank,team,team_ja,games,runs_scored,runs_allowed,season_all_130
1954,1,Chunichi,中日,130,510,376,TRUE
1954,2,Kyojin,巨人,130,613,385,TRUE
1954,3,Hanshin,阪神,130,569,425,TRUE
1954,4,Hiroshima,広島,130,419,581,TRUE
1954,5,Kokutetsu,国鉄,130,434,518,TRUE
1954,6,Yosho,洋松,130,365,625,TRUE
1955,1,Kyojin,巨人,130,579,291,TRUE
1955,2,Chunichi,中日,130,420,334,TRUE
1955,3,Hanshin,阪神,130,423,392,TRUE
1955,4,Hiroshima,広島,130,395,508,TRUE
1955,5,Kokutetsu,国鉄,130,424,428,TRUE
1955,6,Taiyo,大洋,130,290,578,TRUE
1956,1,Kyojin,巨人,130,568,351,TRUE
1956,2,Hanshin,阪神,130,386,283,TRUE
1956,3,Chunichi,中日,130,369,319,TRUE
1956,4,Kokutetsu,国鉄,130,346,405,TRUE
1956,5,Hiroshima,広島,130,344,491,TRUE
1956,6,Taiyo,大洋,130,319,483,TRUE
1957,1,Kyojin,巨人,130,471,393,TRUE
1957,2,Hanshin,阪神,130,462,375,TRUE
1957,3,Chunichi,中日,130,404,347,TRUE
1957,4,Kokutetsu,国鉄,130,418,425,TRUE
1957,5,Hiroshima,広島,130,352,436,TRUE
1957,6,Taiyo,大洋,130,355,486,TRUE
1958,1,Kyojin,巨人,130,521,370,TRUE
1958,2,Hanshin,阪神,130,444,387,TRUE
1958,3,Chunichi,中日,130,423,381,TRUE
1958,4,Kokutetsu,国鉄,130,359,478,TRUE
1958,5,Hiroshima,広島,130,407,459,TRUE
1958,6,Taiyo,大洋,130,357,436,TRUE
1959,1,Kyojin,巨人,130,551,382,TRUE
1959,2,Hanshin,阪神,130,388,362,TRUE
1959,2,Chunichi,中日,130,477,428,TRUE
1959,4,Kokutetsu,国鉄,130,422,491,TRUE
1959,5,Hiroshima,広島,130,401,414,TRUE
1959,6,Taiyo,大洋,130,352,514,TRUE
1960,1,Taiyo,大洋,130,411,361,TRUE
1960,2,Kyojin,巨人,130,444,459,TRUE
1960,3,Hanshin,阪神,130,436,403,TRUE
1960,4,Hiroshima,広島,130,426,403,TRUE
1960,5,Chunichi,中日,130,436,454,TRUE
1960,6,Kokutetsu,国鉄,130,388,461,TRUE
1961,1,Kyojin,巨人,130,435,383,TRUE
1961,2,Chunichi,中日,130,427,385,TRUE
1961,3,Kokutetsu,国鉄,130,387,361,TRUE
1961,4,Hanshin,阪神,130,405,411,TRUE
1961,5,Hiroshima,広島,130,417,464,TRUE
1961,6,Taiyo,大洋,130,418,485,TRUE
1962,1,Hanshin,阪神,133,386,330,FALSE
1962,2,Taiyo,大洋,134,428,438,FALSE
1962,3,Chunichi,中日,133,469,407,FALSE
1962,4,Kyojin,巨人,134,452,395,FALSE
1962,5,Hiroshima,広島,134,436,493,FALSE
1962,6,Kokutetsu,国鉄,134,313,421,FALSE
1963,1,Kyojin,巨人,140,611,432,FALSE
1963,2,Chunichi,中日,140,529,461,FALSE
1963,3,Hanshin,阪神,140,472,521,FALSE
1963,4,Kokutetsu,国鉄,140,472,489,FALSE
1963,5,Taiyo,大洋,140,448,540,FALSE
1963,6,Hiroshima,広島,140,515,604,FALSE
1964,1,Hanshin,阪神,140,492,434,FALSE
1964,2,Taiyo,大洋,140,556,496,FALSE
1964,3,Kyojin,巨人,140,560,472,FALSE
1964,4,Hiroshima,広島,140,465,508,FALSE
1964,5,Kokutetsu,国鉄,140,486,545,FALSE
1964,6,Chunichi,中日,140,492,596,FALSE
1965,1,Kyojin,巨人,140,536,404,FALSE
1965,2,Chunichi,中日,140,510,431,FALSE
1965,3,Hanshin,阪神,140,393,394,FALSE
1965,4,Taiyo,大洋,140,518,470,FALSE
1965,5,Hiroshima,広島,140,394,451,FALSE
1965,6,Sankei,サンケイ,140,332,533,FALSE
1966,1,Kyojin,巨人,134,559,335,FALSE
1966,2,Chunichi,中日,132,521,400,FALSE
1966,3,Hanshin,阪神,135,386,399,FALSE
1966,4,Hiroshima,広島,136,420,512,FALSE
1966,5,Taiyo,大洋,130,428,557,FALSE
1966,5,Sankei,サンケイ,135,364,475,FALSE
1967,1,Kyojin,巨人,134,595,430,FALSE
1967,2,Chunichi,中日,134,541,521,FALSE
1967,3,Hanshin,阪神,136,429,421,FALSE
1967,4,Taiyo,大洋,135,477,511,FALSE
1967,5,Sankei,サンケイ,135,503,548,FALSE
1967,6,Hiroshima,広島,138,422,536,FALSE
1968,1,Kyojin,巨人,134,652,496,FALSE
1968,2,Hanshin,阪神,133,447,419,FALSE
1968,3,Hiroshima,広島,134,420,449,FALSE
1968,4,Sankei,サンケイ,134,497,497,FALSE
1968,5,Taiyo,大洋,133,483,558,FALSE
1968,6,Chunichi,中日,134,499,579,FALSE
1969,1,Kyojin,巨人,130,599,472,TRUE
1969,2,Hanshin,阪神,130,402,353,TRUE
1969,3,Taiyo,大洋,130,444,470,TRUE
1969,4,Chunichi,中日,130,463,470,TRUE
1969,5,Atoms,アトムズ,130,495,569,TRUE
1969,6,Hiroshima,広島,130,414,483,TRUE
1970,1,Kyojin,巨人,130,499,365,TRUE
1970,2,Hanshin,阪神,130,435,335,TRUE
1970,3,Taiyo,大洋,130,436,399,TRUE
1970,4,Hiroshima,広島,130,393,421,TRUE
1970,5,Chunichi,中日,130,435,462,TRUE
1970,6,Yakult,ヤクルト,130,336,552,TRUE
1971,1,Kyojin,巨人,130,538,434,TRUE
1971,2,Chunichi,中日,130,437,425,TRUE
1971,3,Taiyo,大洋,130,363,354,TRUE
1971,4,Hiroshima,広島,130,422,444,TRUE
1971,5,Hanshin,阪神,130,333,412,TRUE
1971,6,Yakult,ヤクルト,130,427,451,TRUE
1972,1,Kyojin,巨人,130,587,492,TRUE
1972,2,Hanshin,阪神,130,470,431,TRUE
1972,3,Chunichi,中日,130,452,491,TRUE
1972,4,Yakult,ヤクルト,130,530,543,TRUE
1972,5,Taiyo,大洋,130,481,523,TRUE
1972,6,Hiroshima,広島,130,482,522,TRUE
1973,1,Kyojin,巨人,130,565,470,TRUE
1973,2,Hanshin,阪神,130,433,404,TRUE
1973,3,Chunichi,中日,130,441,433,TRUE
1973,4,Yakult,ヤクルト,130,377,406,TRUE
1973,5,Taiyo,大洋,130,423,480,TRUE
1973,6,Hiroshima,広島,130,390,436,TRUE
1974,1,Chunichi,中日,130,561,537,TRUE
1974,2,Kyojin,巨人,130,589,460,TRUE
1974,3,Yakult,ヤクルト,130,453,458,TRUE
1974,4,Hanshin,阪神,130,457,498,TRUE
1974,5,Taiyo,大洋,130,528,596,TRUE
1974,6,Hiroshima,広島,130,448,487,TRUE
1975,1,Hiroshima,広島,130,510,421,TRUE
1975,2,Chunichi,中日,130,521,466,TRUE
1975,3,Hanshin,阪神,130,477,487,TRUE
1975,4,Yakult,ヤクルト,130,437,470,TRUE
1975,5,Taiyo,大洋,130,484,548,TRUE
1975,6,Kyojin,巨人,130,473,510,TRUE
1976,1,Kyojin,巨人,130,661,505,TRUE
1976,2,Hanshin,阪神,130,602,500,TRUE
1976,3,Hiroshima,広島,130,586,565,TRUE
1976,4,Chunichi,中日,130,519,610,TRUE
1976,5,Yakult,ヤクルト,130,504,555,TRUE
1976,6,Taiyo,大洋,130,482,619,TRUE
1977,1,Kyojin,巨人,130,648,504,TRUE
1977,2,Yakult,ヤクルト,130,593,553,TRUE
1977,3,Chunichi,中日,130,575,614,TRUE
1977,4,Hanshin,阪神,130,558,590,TRUE
1977,5,Hiroshima,広島,130,603,672,TRUE
1977,6,Taiyo,大洋,130,643,687,TRUE
1978,1,Yakult,ヤクルト,130,648,633,TRUE
1978,2,Kyojin,巨人,130,606,508,TRUE
1978,3,Hiroshima,広島,130,713,596,TRUE
1978,4,Taiyo,大洋,130,596,554,TRUE
1978,5,Chunichi,中日,130,509,635,TRUE
1978,6,Hanshin,阪神,130,532,678,TRUE
1979,1,Hiroshima,広島,130,601,523,TRUE
1979,2,Taiyo,大洋,130,595,562,TRUE
1979,3,Chunichi,中日,130,589,566,TRUE
1979,4,Hanshin,阪神,130,559,602,TRUE
1979,5,Kyojin,巨人,130,554,549,TRUE
1979,6,Yakult,ヤクルト,130,550,646,TRUE
1980,1,Hiroshima,広島,130,544,476,TRUE
1980,2,Yakult,ヤクルト,130,562,462,TRUE
1980,3,Kyojin,巨人,130,507,450,TRUE
1980,4,Taiyo,大洋,130,534,587,TRUE
1980,5,Hanshin,阪神,130,521,549,TRUE
1980,6,Chunichi,中日,130,495,639,TRUE
1981,1,Kyojin,巨人,130,517,418,TRUE
1981,2,Hiroshima,広島,130,605,519,TRUE
1981,3,Hanshin,阪神,130,523,480,TRUE
1981,4,Yakult,ヤクルト,130,520,591,TRUE
1981,5,Chunichi,中日,130,545,537,TRUE
1981,6,Taiyo,大洋,130,444,609,TRUE
1982,1,Chunichi,中日,130,529,478,TRUE
1982,2,Kyojin,巨人,130,511,439,TRUE
1982,3,Hanshin,阪神,130,517,496,TRUE
1982,4,Hiroshima,広島,130,513,493,TRUE
1982,5,Taiyo,大洋,130,473,555,TRUE
1982,6,Yakult,ヤクルト,130,437,519,TRUE
1983,1,Kyojin,巨人,130,622,542,TRUE
1983,2,Hiroshima,広島,130,610,527,TRUE
1983,3,Taiyo,大洋,130,561,631,TRUE
1983,4,Hanshin,阪神,130,598,604,TRUE
1983,5,Chunichi,中日,130,563,603,TRUE
1983,6,Yakult,ヤクルト,130,557,604,TRUE
1984,1,Hiroshima,広島,130,635,494,TRUE
1984,2,Chunichi,中日,130,641,551,TRUE
1984,3,Kyojin,巨人,130,637,517,TRUE
1984,4,Hanshin,阪神,130,563,637,TRUE
1984,5,Yakult,ヤクルト,130,530,653,TRUE
1984,6,Taiyo,大洋,130,484,638,TRUE
1985,1,Hanshin,阪神,130,731,593,TRUE
1985,2,Hiroshima,広島,130,615,570,TRUE
1985,3,Kyojin,巨人,130,616,562,TRUE
1985,4,Taiyo,大洋,130,589,653,TRUE
1985,5,Chunichi,中日,130,537,596,TRUE
1985,6,Yakult,ヤクルト,130,550,664,TRUE
1986,1,Hiroshima,広島,130,511,420,TRUE
1986,2,Kyojin,巨人,130,600,437,TRUE
1986,3,Hanshin,阪神,130,574,536,TRUE
1986,4,Taiyo,大洋,130,482,547,TRUE
1986,5,Chunichi,中日,130,432,519,TRUE
1986,6,Yakult,ヤクルト,130,480,620,TRUE
1987,1,Kyojin,巨人,130,608,447,TRUE
1987,2,Chunichi,中日,130,571,492,TRUE
1987,3,Hiroshima,広島,130,549,450,TRUE
1987,4,Yakult,ヤクルト,130,553,637,TRUE
1987,5,Taiyo,大洋,130,516,601,TRUE
1987,6,Hanshin,阪神,130,437,607,TRUE
1988,1,Chunichi,中日,130,549,483,TRUE
1988,2,Kyojin,巨人,130,518,442,TRUE
1988,3,Hiroshima,広島,130,447,442,TRUE
1988,4,Taiyo,大洋,130,514,542,TRUE
1988,5,Yakult,ヤクルト,130,496,534,TRUE
1988,6,Hanshin,阪神,130,444,525,TRUE
1989,1,Kyojin,巨人,130,520,358,TRUE
1989,2,Hiroshima,広島,130,510,431,TRUE
1989,3,Chunichi,中日,130,538,524,TRUE
1989,4,Yakult,ヤクルト,130,507,559,TRUE
1989,5,Hanshin,阪神,130,497,580,TRUE
1989,6,Taiyo,大洋,130,474,594,TRUE
1990,1,Kyojin,巨人,130,589,399,FALSE
1990,2,Hiroshima,広島,132,570,528,FALSE
1990,3,Taiyo,大洋,133,546,563,FALSE
1990,4,Chunichi,中日,131,573,603,FALSE
1990,5,Yakult,ヤクルト,130,529,609,FALSE
1990,6,Hanshin,阪神,130,550,655,FALSE
1991,1,Hiroshima,広島,132,516,466,FALSE
1991,2,Chunichi,中日,131,612,521,FALSE
1991,3,Yakult,ヤクルト,132,544,551,FALSE
1991,4,Kyojin,巨人,130,534,529,FALSE
1991,5,Taiyo,大洋,131,558,535,FALSE
1991,6,Hanshin,阪神,130,454,616,FALSE
1992,1,Yakult,ヤクルト,131,599,566,FALSE
1992,2,Kyojin,巨人,130,535,522,FALSE
1992,2,Hanshin,阪神,132,475,445,FALSE
1992,4,Hiroshima,広島,130,571,532,FALSE
1992,5,Taiyo,大洋,131,521,553,FALSE
1992,6,Chunichi,中日,130,479,562,FALSE
1993,1,Yakult,ヤクルト,132,622,475,FALSE
1993,2,Chunichi,中日,132,538,453,FALSE
1993,3,Kyojin,巨人,131,446,465,FALSE
1993,4,Hanshin,阪神,132,478,542,FALSE
1993,5,Yokohama,横浜,130,477,544,FALSE
1993,6,Hiroshima,広島,131,530,612,FALSE
1994,1,Kyojin,巨人,130,516,483,TRUE
1994,2,Chunichi,中日,130,535,481,TRUE
1994,3,Hiroshima,広島,130,585,584,TRUE
1994,4,Yakult,ヤクルト,130,486,585,TRUE
1994,4,Hanshin,阪神,130,503,500,TRUE
1994,6,Yokohama,横浜,130,543,535,TRUE
1995,1,Yakult,ヤクルト,130,601,495,FALSE
1995,2,Hiroshima,広島,131,635,510,FALSE
1995,3,Kyojin,巨人,131,527,494,FALSE
1995,4,Yokohama,横浜,130,562,588,FALSE
1995,5,Chunichi,中日,130,498,651,FALSE
1995,6,Hanshin,阪神,130,451,536,FALSE
1996,1,Kyojin,巨人,130,563,478,TRUE
1996,2,Chunichi,中日,130,641,599,TRUE
1996,3,Hiroshima,広島,130,670,597,TRUE
1996,4,Yakult,ヤクルト,130,536,560,TRUE
1996,5,Yokohama,横浜,130,571,650,TRUE
1996,6,Hanshin,阪神,130,482,579,TRUE
1997,1,Yakult,ヤクルト,137,672,503,FALSE
1997,2,Yokohama,横浜,135,572,548,FALSE
1997,3,Hiroshima,広島,135,651,653,FALSE
1997,4,Kyojin,巨人,135,550,536,FALSE
1997,5,Hanshin,阪神,136,504,575,FALSE
1997,6,Chunichi,中日,136,510,644,FALSE
1998,1,Yokohama,横浜,136,642,524,FALSE
1998,2,Chunichi,中日,136,488,458,FALSE
1998,3,Kyojin,巨人,135,632,551,FALSE
1998,4,Yakult,ヤクルト,135,493,548,FALSE
1998,5,Hiroshima,広島,135,578,613,FALSE
1998,6,Hanshin,阪神,135,450,589,FALSE
1999,1,Chunichi,中日,135,598,488,FALSE
1999,2,Kyojin,巨人,135,618,553,FALSE
1999,3,Yokohama,横浜,135,711,639,FALSE
1999,4,Yakult,ヤクルト,135,584,610,FALSE
1999,5,Hiroshima,広島,135,586,712,FALSE
1999,6,Hanshin,阪神,135,490,585,FALSE
2000,1,Kyojin,巨人,135,689,497,FALSE
2000,2,Chunichi,中日,135,544,617,FALSE
2000,3,Yokohama,横浜,136,576,559,FALSE
2000,4,Yakult,ヤクルト,136,581,515,FALSE
2000,5,Hiroshima,広島,136,591,675,FALSE
2000,6,Hanshin,阪神,136,473,591,FALSE
2001,1,Yakult,ヤクルト,140,645,531,FALSE
2001,2,Kyojin,巨人,140,688,659,FALSE
2001,3,Yokohama,横浜,140,560,565,FALSE
2001,4,Hiroshima,広島,140,619,596,FALSE
2001,5,Chunichi,中日,140,483,513,FALSE
2001,6,Hanshin,阪神,140,467,598,FALSE
2002,1,Kyojin,巨人,140,691,485,FALSE
2002,2,Yakult,ヤクルト,140,554,528,FALSE
2002,3,Chunichi,中日,140,546,502,FALSE
2002,4,Hanshin,阪神,140,527,524,FALSE
2002,5,Hiroshima,広島,140,543,674,FALSE
2002,6,Yokohama,横浜,140,472,620,FALSE
2003,1,Hanshin,阪神,140,728,538,FALSE
2003,2,Chunichi,中日,140,616,578,FALSE
2003,3,Kyojin,巨人,140,654,681,FALSE
2003,3,Yakult,ヤクルト,140,683,627,FALSE
2003,5,Hiroshima,広島,140,558,653,FALSE
2003,6,Yokohama,横浜,140,563,725,FALSE


==> anc/compute_correlations.R <==
## Derives the three correlations of Example 16 from the data file
## central_league_1954to2003.csv, after checking the file's internal consistency.
## Base R only.  Run (in the directory containing the csv):  Rscript compute_correlations.R
##
## Output: the number of seasons and observations used, the Pearson correlations
## rho_1 = cor(runs scored, rank), rho_2 = cor(runs allowed, rank), rho_12 = cor(runs scored,
## runs allowed), and, for comparison only, the same correlations on all 50 seasons.

d <- read.csv("central_league_1954to2003.csv", encoding = "UTF-8")

## ---- consistency checks -------------------------------------------------------
stopifnot(nrow(d) == 300,                                   # 50 seasons x 6 teams
          all(table(d$year) == 6),
          all(d$rank %in% 1:6),
          all(d$games >= 130 & d$games <= 140))
## runs scored by the six teams in a season equal runs allowed by them (all games are
## within the league), so the two season totals must coincide in every year
tot <- aggregate(cbind(runs_scored, runs_allowed) ~ year, d, sum)
stopifnot(all(tot$runs_scored == tot$runs_allowed))
## the flag season_all_130 is TRUE exactly when every team played 130 games
flag <- tapply(d$games == 130, d$year, all)
stopifnot(all(as.logical(d$season_all_130) == flag[as.character(d$year)]))
cat("consistency checks passed\n")

## ---- selection used in the paper ----------------------------------------------
s <- d[as.logical(d$season_all_130), ]
seasons <- sort(unique(s$year))
cat(sprintf("seasons with 130 games for every team: %d (%s)\n", length(seasons),
            paste(seasons, collapse = " ")))
cat(sprintf("team-season observations: %d\n", nrow(s)))
cat(sprintf("ties in the standings within these seasons: %s\n",
            paste(names(which(tapply(s$rank, s$year, function(r) any(duplicated(r))))),
                  collapse = " ")))

report <- function(x, label) {
  C <- cor(x[, c("runs_scored", "runs_allowed", "rank")])   # Pearson
  cat(sprintf("%s\n  rho_1  = cor(runs scored,  rank) = %+.4f\n  rho_2  = cor(runs allowed, rank) = %+.4f\n  rho_12 = cor(runs scored,  runs allowed) = %+.4f\n",
              label, C[1, 3], C[2, 3], C[1, 2]))
  invisible(c(rho1 = C[1, 3], rho2 = C[2, 3], rho12 = C[1, 2]))
}
r <- report(s, "Example 16 (seasons with 130 games for every team):")
cat(sprintf("  rounded to three decimals: rho_1 = %.3f, rho_2 = %.3f, rho_12 = %.3f\n",
            r["rho1"], r["rho2"], r["rho12"]))
report(d, "\nFor comparison, all 50 seasons (not used in the paper):")


==> anc/make_figures.R <==
## Figures for the manuscript (p = 2): Figures 1-3 from Example 16 (baseball), Figure 4 from Example 17 (artificial).
## Base R graphics only; writes fig1_config.pdf, fig2_field.pdf, fig3_ruler.pdf, fig4_wedge.pdf into the working directory.
## Run:  Rscript make_figures.R
invisible(Sys.setlocale("LC_CTYPE", "C.UTF-8"))

r12  <- 0.423
R    <- matrix(c(1, r12, r12, 1), 2)
P    <- c(-0.418, 0.472)                 # (rho_1, rho_2)
Rinv <- solve(R)
q    <- drop(t(P) %*% Rinv %*% P)
rho  <- sqrt(q)                          # multiple correlation (Theorem 9)
Pp   <- P / rho                          # P'
beta <- drop(Rinv %*% P)                 # standardized coefficients (Theorem 10)
LIM  <- 1.28                             # axis limit; leaves room for labels outside the square

ellipse_pts <- function(M, n = 400) {    # boundary of {x : x' M^{-1} x = 1}
  ev <- eigen(M, symmetric = TRUE)
  Mhalf <- ev$vectors %*% diag(sqrt(ev$values)) %*% t(ev$vectors)
  th <- seq(0, 2 * pi, length.out = n)
  t(Mhalf %*% rbind(cos(th), sin(th)))
}
E <- ellipse_pts(R)
T1 <- R[, 1]; T2 <- R[, 2]

## text with a white backing box; (dx, dy) is an offset in points, adj as in text()
label <- function(x, y, txt, dx = 0, dy = 0, adj = c(0.5, 0.5), col = "black", cex = 0.9) {
  usr <- par("usr"); pin <- par("pin")
  x <- x + dx / 72 * diff(usr[1:2]) / pin[1]
  y <- y + dy / 72 * diff(usr[3:4]) / pin[2]
  w <- strwidth(txt, cex = cex); h <- strheight(txt, cex = cex)
  x0 <- x - adj[1] * w; y0 <- y - adj[2] * h; pad <- 0.18 * h
  rect(x0 - pad, y0 - pad, x0 + w + pad, y0 + h + pad, col = rgb(1, 1, 1, 0.9), border = NA)
  text(x, y, txt, adj = adj, col = col, cex = cex)
}

## segment of the line x0 + t d inside the square [-1,1]^2; returns its two endpoints
clipped_line <- function(x0, d, ...) {
  tt <- seq(-4, 4, length.out = 4001)
  pts <- cbind(x0[1] + tt * d[1], x0[2] + tt * d[2])
  seg <- pts[pmax(abs(pts[, 1]), abs(pts[, 2])) <= 1, , drop = FALSE]
  lines(seg[, 1], seg[, 2], ...)
  list(a = seg[1, ], b = seg[nrow(seg), ])
}

base_axes <- function(ylab = TRUE, tcol = "black", tlabels = c("T1", "-T1", "T2", "-T2")) {
  plot(NA, xlim = c(-LIM, LIM), ylim = c(-LIM, LIM), asp = 1, xaxt = "n", yaxt = "n",
       xlab = expression(x[1]~~"(corr. with"~X[1]*")"),
       ylab = if (ylab) expression(x[2]~~"(corr. with"~X[2]*")") else "")
  axis(1, at = -1:1); axis(2, at = -1:1, las = 1)
  rect(-1, -1, 1, 1, border = "grey30")
  lines(E[, 1], E[, 2], lwd = 1.6)
  points(0, 0, pch = 3, cex = 1.2)
  points(c(T1[1], -T1[1], T2[1], -T2[1]), c(T1[2], -T1[2], T2[2], -T2[2]), pch = 16, cex = 0.7, col = tcol)
  if ("T1"  %in% tlabels) label(T1[1], T1[2], expression(T[1]), 9, 0, adj = c(0, 0.5), col = tcol)
  if ("-T1" %in% tlabels) label(-T1[1], -T1[2], expression(-T[1]), -14, 0, adj = c(0.5, 0.5), col = tcol)
  if ("T2"  %in% tlabels) label(T2[1], T2[2], expression(T[2]), 0, 8, adj = c(0.5, 0), col = tcol)
  if ("-T2" %in% tlabels) label(-T2[1], -T2[2], expression(-T[2]), 0, -8, adj = c(0.5, 1), col = tcol)
}
opar <- list(family = "serif", mar = c(4, 4, 2.5, 1), mgp = c(2.4, 0.7, 0), cex.axis = 0.9, cex.lab = 0.95)

## ---------- Figure 1: the configuration and Theorem 9 ----------
cairo_pdf("fig1_config.pdf", width = 4.4, height = 4.4)
par(opar)
base_axes()
segments(0, 0, Pp[1], Pp[2], col = "grey50", lty = 2)
arrows(0, 0, 0.9 * P[1], 0.9 * P[2], col = "black", lwd = 1.6, length = 0.08)   # shortened to 0.9|OP| so the head is not hidden under the open circle at P
points(P[1], P[2], pch = 21, bg = "white", col = "black", lwd = 1.3, cex = 1.1)   # P: open circle (all figures)
points(Pp[1], Pp[2], pch = 16, col = "black", cex = 0.9)                              # P': filled dot
label(P[1], P[2], expression(P == (list(rho[1], rho[2]))), 9, 0, adj = c(0, 0))
label(Pp[1], Pp[2], expression(P*minute), -4, 4, adj = c(1, 0))
label(0, 0, expression(O), 7, -7, adj = c(0, 1))
title(main = substitute(rho[X*"\u22a2"*Y] == abs(OP) / abs(OP*minute)*" = "*v, list(v = sprintf("%.3f", rho))),
      cex.main = 1, font.main = 1)
dev.off()

## ---------- Figure 2: Theorem 10, the linear scalar fields as a halftone (screentone) ----------
VMAX <- sqrt(Rinv[1, 1]); VMIN <- -VMAX   # value range of f_i shown by the tone: +-sqrt(VIF_i), the extreme values of f_i on the ellipse (Prop. 15(c)); VIF_1 = VIF_2 for p = 2
COV_MIN <- 0.03; COV_MAX <- 0.72     # dot coverage (area fraction) at VMIN and VMAX
SPACING <- 0.062                     # lattice spacing in data units
TONE_FC <- "grey66"; GROUND_FC <- "white"
tone_radius <- function(v) {
  cov <- COV_MIN + (COV_MAX - COV_MIN) * pmin(pmax((v - VMIN) / (VMAX - VMIN), 0), 1)
  SPACING * sqrt(cov / pi)
}
halftone_field <- function(f) {
  g <- seq(-1 + SPACING / 2, 1, by = SPACING)
  pts <- as.matrix(expand.grid(g, g))
  inside <- rowSums((pts %*% Rinv) * pts) <= 1
  pts <- pts[inside, ]
  polygon(E[, 1], E[, 2], col = GROUND_FC, border = NA)
  symbols(pts[, 1], pts[, 2], circles = tone_radius(pts %*% f), inches = FALSE, add = TRUE,
          fg = NA, bg = TONE_FC)
}
cairo_pdf("fig2_field.pdf", width = 8.9, height = 4.2)
layout(matrix(1:3, 1), widths = c(1, 1, 0.2))
par(opar); par(cex = 1)
for (k in 1:2) {
  base_axes(ylab = k == 1)
  f <- Rinv[k, ]                                    # f_k(x) = e_k' R^{-1} x
  halftone_field(f)
  lines(E[, 1], E[, 2], lwd = 1.6)                  # redraw the boundary over the tone
  d <- c(-f[2], f[1]) / sqrt(sum(f^2))
  for (cc in c(-1, -0.5, 0, 0.5, 1)) {
    x0 <- cc * f / sum(f^2)
    ends <- clipped_line(x0, d, lwd = if (cc %in% c(-1, 0, 1)) 1.2 else 0.8,
                         lty = if (cc %in% c(-1, 0, 1)) 1 else 2)
    j <- if (k == 1) 2 else 1                       # coordinate equal to +-1 on the chosen faces
    if (cc == 0) {                                  # f_k = 0 passes through the other tangency pair
      pt <- if (d[j] > 0) 0.62 * d else -0.62 * d; dx <- 0; dy <- 0; adj <- c(0.5, 0.5)
    } else {
      cands <- Filter(function(z) abs(z[j]) > 0.99, list(ends$a, ends$b))
      pt <- if (length(cands)) cands[[which.max(sapply(cands, `[`, j))]] else ends$a
      if (k == 1) { dx <- 0; dy <- if (pt[2] > 0) -10 else 10; adj <- c(0.5, if (pt[2] > 0) 1 else 0) }
      else        { dx <- if (pt[1] > 0) -10 else 10; dy <- 0; adj <- c(if (pt[1] > 0) 1 else 0, 0.5) }
    }
    label(pt[1], pt[2], format(cc), dx, dy, adj = adj, cex = 0.75)
  }
  points(P[1], P[2], pch = 21, bg = "white", col = "black", lwd = 1.3, cex = 1.1)
  label(P[1], P[2], expression(P), 9, 6, adj = c(0, 0))
  title(main = substitute(hat(b)[k]^"#" == f[k](P)*" = "*v, list(k = k, v = sprintf("%.3f", beta[k]))),
        cex.main = 1, font.main = 1)
}
## tone scale: a narrow strip of the same lattice, value = vertical coordinate
par(mar = c(4, 0.2, 2.5, 2.4))
W <- 3 * SPACING
plot(NA, xlim = c(0, W), ylim = c(VMIN, VMAX), asp = 1, xaxt = "n", yaxt = "n", xlab = "", ylab = "", bty = "n")
rect(0, VMIN, W, VMAX, col = GROUND_FC, border = "grey30", lwd = 0.6)
xs <- seq(SPACING / 2, W, by = SPACING); ys <- seq(VMIN + SPACING / 2, VMAX, by = SPACING)
gr <- expand.grid(xs, ys)
symbols(gr[, 1], gr[, 2], circles = tone_radius(gr[, 2]), inches = FALSE, add = TRUE, fg = NA, bg = TONE_FC)
axis(4, at = c(-1, -0.5, 0, 0.5, 1), las = 1, cex.axis = 0.8)
mtext(expression("value of"~f[i]), side = 4, line = 1.5, cex = 0.8)
dev.off()

## ---------- Figure 3: Theorem 12, the ruler ----------
cairo_pdf("fig3_ruler.pdf", width = 8.6, height = 4.2)
par(mfrow = c(1, 2)); par(opar); par(cex = 1)
for (k in 1:2) {
  base_axes(ylab = k == 1, tcol = "grey55", tlabels = if (k == 1) c("-T1", "T2", "-T2") else c("T1", "-T1", "T2"))
  e <- diag(2)[, k]
  a <- Rinv[k, k]; b <- drop(Rinv[k, ] %*% P)
  disc <- sqrt(b * b - a * (q - 1))
  Qm <- P + (-b - disc) / a * e; Qp <- P + (-b + disc) / a * e
  mid <- (Qm + Qp) / 2; half <- (Qp - Qm) / 2
  pc <- sum((P - mid) * half) / sum(half^2)
  nrm <- c(-half[2], half[1]); nrm <- nrm / sqrt(sum(nrm^2))    # unit normal to the chord
  segments(Qm[1], Qm[2], Qp[1], Qp[2], col = "black", lwd = 1.8)
  for (s in seq(-1, 1, by = 0.1)) {
    pt <- mid + s * half
    L <- if (abs(s * 2 - round(s * 2)) < 1e-9) 0.05 else 0.028
    segments(pt[1] - L * nrm[1], pt[2] - L * nrm[2], pt[1] + L * nrm[1], pt[2] + L * nrm[2],
             col = "black", lwd = 0.8)
  }
  for (s in c(-1, -0.5, 0, 0.5, 1)) {                            # tick numbers: below / right of the chord
    pt <- mid + s * half
    if (k == 1) label(pt[1], pt[2], format(s), 0, -9, adj = c(0.5, 1), cex = 0.8)
    else        label(pt[1], pt[2], format(s), 9, 0, adj = c(0, 0.5), cex = 0.8)
  }
  points(P[1], P[2], pch = 21, bg = "white", col = "black", lwd = 1.3, cex = 1.1)
  if (k == 1) {
    label(P[1], P[2], expression(P), 0, 10, adj = c(0.5, 0))
    label(Qm[1], Qm[2], expression(Q[1]^"-"), -6, 10, adj = c(1, 0))
    label(Qp[1], Qp[2], expression(Q[1]^"+"), 9, 0, adj = c(0, 0.5))      # where the T_1 label would be
  } else {
    label(P[1], P[2], expression(P), -9, 0, adj = c(1, 0.5))
    label(Qp[1], Qp[2], expression(Q[2]^"+"), -9, 6, adj = c(1, 0))
    label(Qm[1], Qm[2], expression(Q[2]^"-"), 0, -8, adj = c(0.5, 1))     # where the -T_2 label would be
  }
  title(main = substitute("partial corr. = "*g[k]^{-1}*(P)*" = "*v, list(k = k, v = sprintf("%.3f", pc))),
        cex.main = 1, font.main = 1)
}
dev.off()

## ---------- Figure 4: sign-disagreement wedge (Example 17: rho_12 = 0.8, r = (0.7, 0.2), i = 2) ----------
## Figures 1-3 use Example 16; Figure 4 uses the artificial configuration of Example 17, in which P lies
## inside the wedge for i = 2 (rho_2 = 0.2 lies strictly between 0 and rho_12 rho_1 = 0.56).
r12_4  <- 0.8
R4     <- matrix(c(1, r12_4, r12_4, 1), 2)
P4     <- c(0.7, 0.2)                    # (rho_1, rho_2) of Example 17
Rinv4  <- solve(R4)
E4     <- ellipse_pts(R4)
T1_4 <- R4[, 1]; T2_4 <- R4[, 2]
k4 <- 2                                  # the wedge of Proposition 14 for i = 2: between x_2 = 0 and f_2 = 0
cairo_pdf("fig4_wedge.pdf", width = 4.4, height = 4.4)
par(opar)
plot(NA, xlim = c(-LIM, LIM), ylim = c(-LIM, LIM), asp = 1, xaxt = "n", yaxt = "n",
     xlab = expression(x[1]~~"(corr. with"~X[1]*")"), ylab = expression(x[2]~~"(corr. with"~X[2]*")"))
axis(1, at = -1:1); axis(2, at = -1:1, las = 1)
rect(-1, -1, 1, 1, border = "grey30")
f <- Rinv4[k4, ]; d <- c(-f[2], f[1]) / sqrt(sum(f^2))
## shade the two wedges {x_2 f_2(x) < 0} inside the ellipse: polygon boundary from the ellipse arcs
inside_wedge <- (E4[, k4] * (E4 %*% f)) < 0
runs <- rle(as.vector(inside_wedge)); idx <- cumsum(runs$lengths); starts <- idx - runs$lengths + 1
for (r in which(runs$values)) {
  arc <- E4[starts[r]:idx[r], ]; polygon(rbind(c(0, 0), arc), col = "grey80", border = NA)
}
lines(E4[, 1], E4[, 2], lwd = 1.6)
points(0, 0, pch = 3, cex = 1.2)
points(c(T1_4[1], -T1_4[1], T2_4[1], -T2_4[1]), c(T1_4[2], -T1_4[2], T2_4[2], -T2_4[2]), pch = 16, cex = 0.7)
label(T1_4[1], T1_4[2], expression(T[1]), 9, -2, adj = c(0, 0.5))
label(-T1_4[1], -T1_4[2], expression(-T[1]), -14, 0, adj = c(0.5, 0.5))
label(T2_4[1], T2_4[2], expression(T[2]), -2, 8, adj = c(0.5, 0))
label(-T2_4[1], -T2_4[2], expression(-T[2]), 0, -8, adj = c(0.5, 1))
invisible(clipped_line(c(0, 0), d, col = "black", lwd = 1.2)) # f_2 = 0, the line through O and +-T_1
segments(-1, 0, 1, 0, lty = 2, lwd = 0.8)                       # x_2 = 0
## rotated label with a white backing box (asp = 1, so rotation in user units is exact)
label_rot <- function(x, y, txt, ang, col = "black", cex = 0.85) {
  w <- strwidth(txt, cex = cex); h <- strheight(txt, cex = cex); pad <- 0.18 * h
  cs <- cos(ang * pi / 180); sn <- sin(ang * pi / 180)
  cx <- c(-w / 2 - pad, w / 2 + pad, w / 2 + pad, -w / 2 - pad); cy <- c(-h / 2 - pad, -h / 2 - pad, h / 2 + pad, h / 2 + pad)
  polygon(x + cx * cs - cy * sn, y + cx * sn + cy * cs, col = rgb(1, 1, 1, 0.9), border = NA)
  text(x, y, txt, srt = ang, adj = c(0.5, 0.5), col = col, cex = cex)
}
ang <- atan2(r12_4, 1) * 180 / pi                     # direction of the line f_2 = 0 (slope rho_12)
label_rot(-0.40, -0.40 * r12_4 - 0.07, expression(f[2] == 0~~"("*hat(b)[2]^"#" == 0*")"), ang)
label_rot(-0.58, 0.07, expression(x[2] == 0~~"("*rho[2] == 0*")"), 0)
points(P4[1], P4[2], pch = 21, bg = "white", col = "black", lwd = 1.3, cex = 1.1)
label(P4[1], P4[2], expression(P), 6, -6, adj = c(0, 1))
title(main = expression("shaded:"~rho[2]*hat(b)[2]^"#" < 0), cex.main = 1, font.main = 1)
dev.off()
cat("figures written\n")


==> anc/verify_theorems.R <==
## Numerical verification of Theorems 9, 10 and 12 and Proposition 15 against the classical
## formulas (F1)-(F3), on random positive definite correlation matrices.
## Base R only.  Run:  Rscript verify_theorems.R
set.seed(20260921)

## ---- geometric readings (the constructions of the paper) ----
geometric <- function(R, P) {
  Rinv <- solve(R); p <- length(P); q <- drop(t(P) %*% Rinv %*% P)
  Pp   <- P / sqrt(q)                                       # P': where the ray OP meets E
  rho  <- sqrt(sum(P^2)) / sqrt(sum(Pp^2))                  # Theorem 9: |OP| / |OP'|
  beta <- drop(Rinv %*% P)                                  # Theorem 10: f_i(x) = e_i' R^{-1} x
  pc   <- numeric(p)                                        # Theorem 12: ruler on the chord
  for (i in 1:p) {
    e <- diag(p)[, i]; a <- Rinv[i, i]; b <- drop(Rinv[i, ] %*% P)
    d <- sqrt(b^2 - a * (q - 1))                            # chord endpoints Q_i^-, Q_i^+
    Qm <- P + (-b - d) / a * e; Qp <- P + (-b + d) / a * e
    stopifnot(all.equal(c(drop(t(Qm) %*% Rinv %*% Qm), drop(t(Qp) %*% Rinv %*% Qp)), c(1, 1)))
    mid <- (Qm + Qp) / 2; half <- (Qp - Qm) / 2             # ruler: -1 at Q_i^-, +1 at Q_i^+
    pc[i] <- sum((P - mid) * half) / sum(half^2)
  }
  ## Lemma 7: the columns of R lie on E and the tangent hyperplane there is the face x_i = 1
  cols_on_E <- all(abs(diag(t(R) %*% Rinv %*% R) - 1) < 1e-10)
  grads_ok  <- all(abs(Rinv %*% R - diag(p)) < 1e-10)       # gradient at R e_i is 2 e_i
  list(rho = rho, beta = beta, pc = pc, lemma = cols_on_E && grads_ok,
       halfchord = 1 / sqrt(diag(Rinv)))                    # Proposition 15(b),(a)
}

## ---- classical quantities (F1)-(F3) from data ----
reference <- function(Z, p) {
  RXY <- cor(Z)
  beta <- unname(coef(lm(Z[, p + 1] ~ Z[, 1:p] - 1)))       # (F1): standardized coefficients
  rho  <- drop(cor(Z[, 1:p] %*% beta, Z[, p + 1]))          # (F2): multiple correlation
  K    <- solve(RXY)                                         # (F3): partial correlations
  pc   <- -K[1:p, p + 1] / sqrt(diag(K)[1:p] * K[p + 1, p + 1])
  vif  <- sapply(1:p, function(i) 1 / (1 - summary(lm(Z[, i] ~ Z[, -c(i, p + 1)] - 1))$r.squared))
  list(RXY = RXY, beta = beta, rho = rho, pc = unname(pc), vif = vif)
}

for (p in c(2, 3, 4, 6, 10)) {
  for (trial in 1:200) {
    A <- matrix(rnorm((p + 1)^2), p + 1); S <- A %*% t(A) + 0.3 * diag(p + 1)
    Z <- scale(matrix(rnorm(400 * (p + 1)), 400) %*% chol(S))   # 400 rows, standardized
    ref <- reference(Z, p)
    R <- ref$RXY[1:p, 1:p]; P <- ref$RXY[1:p, p + 1]
    g <- geometric(R, P)
    stopifnot(g$lemma,
              isTRUE(all.equal(g$rho,  ref$rho,  tolerance = 1e-10)),
              isTRUE(all.equal(g$beta, ref$beta, tolerance = 1e-8)),
              isTRUE(all.equal(g$pc,   ref$pc,   tolerance = 1e-10)),
              isTRUE(all.equal(g$halfchord, 1 / sqrt(ref$vif), tolerance = 1e-8)))
  }
  cat(sprintf("p=%2d: Lemma 7, Theorems 9, 10 and 12 and Proposition 15(b),(a) verified on 200 random problems\n", p))
}

## ---- the worked example of the paper (Example 16, p = 2) ----
R <- matrix(c(1, 0.423, 0.423, 1), 2); P <- c(-0.418, 0.472)
g <- geometric(R, P)
cat("\nExample 16 (p = 2): rho_12 = 0.423, (rho_1, rho_2) = (-0.418, 0.472)\n")
cat(sprintf("  multiple correlation      = %.3f\n", g$rho))
cat(sprintf("  standardized coefficients = %.3f, %.3f\n", g$beta[1], g$beta[2]))
cat(sprintf("  partial correlations      = %.3f, %.3f\n", g$pc[1], g$pc[2]))
cat(sprintf("  half-chord through O      = %.3f  (= 1/sqrt(VIF_i))\n", g$halfchord[1]))

